A Decoder for the Color Code with Boundaries

We introduce a decoder for the 3D color code with boundaries, which is a variation of the restriction decoder introduced by Kubicka and Delfosse. Specifically, we adapt the lift procedure to efficiently find a correction on qubits adjacent to a boundary. We numerically estimate a threshold of $4\% - 8\%$ for Pauli $X$ errors and a threshold of $0.7\% - 0.8\%$ for Pauli $Z$ errors. Our work is a first step towards characterizing the performance of Bomb\'{i}n's recently proposed "colorful quantum computing."

==> anc/ColorCodeDecoder/README.txt <==
Written by Skylar Turner, Eion Blanchard, and Josey Hanish
from May 2019 - January 2021

To use, first you must create the data files for whatever size lattice you 
want. We use the letters n and k interchangeably in the code to refer to 
the 3d color code's size. They are related to the distance by d=2*n+1.
Open an interactive shell and load create.py then run create(n) for 
whatever size code you want. This will put all the necessary files in the 
/obj directory. The "pathMatrix" files are already there, as they are 
exceptionally computationally-intensive to create for large lattices.

To decode x-errors, open x_decoder.py in an interactive shell. Run the 
command "run(n,err)" to simulate error-correction of the size-n tetrahedral 
color code afflicted by errors on the qubits specified in err, which should 
be a list. It's the same thing for the z_decoder, which corrects z-errors.

The file noiseModel.py includes a lot of utilities for analyzing the 
lattices and creating errors. The function localNoise can be used to 
generate IID Pauli errors if you wanted to write a function to do large 
simulations.


==> anc/ColorCodeDecoder/binaryMatrix.py <==
import numpy as np
import pdb

def row_echelon(M):
    # Recursive; breaks for n>6 because of recursion depth limit
    num_rows, num_cols = M.shape

    # Find the leftmost nonzero column
    for c in range(num_cols):
        if np.any(M[:,c]):
            break
    else:
        return

    # Use row operations (swap) to put a 1 in M_0,c
    # Search down the column until we find a 1
    for r in range(num_rows):
        if M[r,c]:
            break
    # Execute the swap
    M[[0,r]] = M[[r,0]]

    # Use row operations (subtract, or add mod 2) to remove any 1s below the pivot position
    for r in range(1, num_rows):
        if M[r,c]:
            # Get rid of it!
            M[r] = (M[r] + M[0]) % 2

    # Recurse on the matrix sans pivot row/column
    row_echelon(M[1:,1:])

    # # print out final matrix, for debugging
    # print(M)

    return M


def row_echelon_loop(M):
    num_rows, num_cols = M.shape

    for r in range(num_rows):
        # Find the leftmost nonzero column
        for c in range(num_cols):
            if np.any(M[r:, c]):
                break
        else:
            return M

        # Use row operations (swap) to put a 1 in M_r,c (the pivot position)
        # Search down the column until we find a 1
        for rprime in range(r, num_rows):
            if M[rprime, c]:
                break
        # Execute the swap
        M[[r, rprime]] = M[[rprime, r]]

        # Use row operations (subtract, or add mod 2) to remove any 1s below the pivot position
        for rprime in range(r+1, num_rows):
            if M[rprime, c]:
                # Get rid of it!
                M[rprime] = (M[rprime] + M[r]) % 2
    return M




def rank(N):
    N = row_echelon_loop(N)
    num_rows, num_cols = N.shape
    for r in range(num_rows):
        if not np.any(N[r]):
            break
    else:
        return num_rows
    return r


==> anc/ColorCodeDecoder/copyright.txt <==
# -----------COPYRIGHT NOTICE STARTS WITH THIS LINE------------
# Copyright (c) 2019, Applied Research Laboratories, The University of Texas 
# at Austin. All rights reserved.  By using this software, you, the USER, 
# indicate you have read, understood, and will comply with the following:
# 
# Nonexclusive permission to use, copy and/or modify this software for 
# internal, noncommercial, research purposes is granted. Any distribution, 
# including commercial sale, of this software, copies, associated documentation # and/or modifications or derivations is strictly prohibited without the prior 
# written consent of the Applied Research Laboratories, The University of Texas # at Austin (ARL:UT).  Appropriate copyright notice shall be placed on software
# copies, and a full copy of this license in associated documentation.  No 
# right is granted to use in advertising, publicity or otherwise any 
# trademark of ARL:UT.  This software is provided "as is," and ARL:UT makes 
# no representations or warranties, express or implied, including those of 
# merchantability or fitness for a particular purpose, or that use of the 
# software, modifications, or associated documentation will not infringe on 
# any patents, copyrights, trademarks or other rights.  ARL:UT shall not be 
# held liable for any liability nor for any direct, indirect or consequential 
# damages with respect to any claim by USER or any third party on account of 
# or arising from this Agreement.  This license is subject to all applicable 
# export restrictions and the USER must comply with all export and import laws,
# restrictions, and regulations relating to this software and its use.  
# Submit software questions to:
# 
# Brian R. La Cour
# Applied Research Laboratories, The University of Texas at Austin
# P.O. Box 8029
# Austin, Texas 78713-8029
# blacour@arlut.utexas.edu
# -----------COPYRIGHT NOTICE ENDS WITH THIS LINE------------


==> anc/ColorCodeDecoder/create.py <==
import numpy as np
import pickle
import time
#from shortestPath import shortestPath
import pdb

COLORS = ['red', 'yellow', 'green', 'blue']

def numOfStabilizers():
    for n in range(1,10):
        tetr = np.load("obj/tet"+str(n)+".npy")
        zStab = np.load("obj/zStab" + str(n) + ".npy")
        xStab = np.load("obj/xStab" + str(n) + ".npy")
        if (len(tetr)-len(zStab)-len(xStab) == 1):
            print(str(n)+" is good")
def adjToEdges(adj, err=False,all=False): #If err is true, will return edges that are -1
    edges=[]
    for i in range(0,len(adj)):
        if all:
            jCount = len(adj)
        else:
            jCount = len(adj)-4
        for j in range(i,jCount):
            if err==True:
                if adj[i][j]==-1:
                    edges.append((i,j))
            else:
                if abs(adj[i][j])==1:
                   edges.append((i,j))
    return(edges)
    
def getZStabilizers(n):
    tetr = np.load("obj/tet"+str(n)+".npy")
    adj = np.load("obj/dualAdj"+str(n)+".npy")
    edges = adjToEdges(adj,all=True)[:-6]
    zStab = []
    for edge in edges:
        single_z = []
        for i,t in enumerate(tetr):
            if len(set(t) & set(edge))==2:
                single_z.append(i)
        zStab.append(tuple(single_z))
    # print("Before call to generators: "+str(len(zStab)))
    # zStab = noise.generators(zStab)
    # print("After call to generators: " + str(len(zStab)))
    zStab = [[int(i in set(z)) for i in range(0, len(tetr))] for z in zStab]
    return(np.array(zStab))

def getXStabilizers(n):
    tetr = np.load("obj/tet"+str(n)+".npy")
    adj = np.load("obj/dualAdj"+str(n)+".npy")
    vertices = list(range(0,len(adj)))[:-4]
    xStab = []
    for v in vertices:
        single_x = []
        for i,t in enumerate(tetr):
            if v in set(t):
                single_x.append(i)
        xStab.append(tuple(single_x))
    # print("Before call to generators: "+str(len(xStab)))
    # xStab = noise.generators(xStab)
    # print("After call to generators: " + str(len(xStab)))
    xStab = [[int(i in set(x)) for i in range(0, len(tetr))] for x in xStab]
    return(np.array(xStab))

#4-color cubic lattice according to coordinates
# vert : (numpy array) list of vertices
def paint(vert):
	colors = {'red' : set(), 'yellow' : set(), 'green' : set(), 'blue' : set() }
	for i in range(len(vert)):
		c = COLORS[int(4 * (np.dot(vert[i], np.array([0.5, 0.5, 0.5])) % 1))]
		colors[c].add(i)
	return colors

#Check if vertices are well-colored
# adj : (numpy array) adjacency matrix for set of unspecified vertices
# colors : (dictionary) sets of vertex indices for each color
def colored(adj, colors):
	well = True
	for c in colors:
		if 1 in adj[list(colors[c])][:, list(colors[c])]:
			well = False
	return well

def shortestPathAdjMatrix (adj):
    edges=[]
    for i in range(0,len(adj)):
        for j in range(0,len(adj)):
            if abs(adj[i][j]) == 1:
                edges.append((i,j))
    edges=[(x+1,y+1) for x,y in edges]
    return(shortestPath(len(adj),edges))

#Create a cubic lattice
# m : (int) lattice length is 2 * m
def cubic_lattice(m):
	UNITS = np.asarray([[[1,0,0], [0,1,0], [0,0,1]],
			[[1,0,0], [0,0,1], [0,1,0]],
			[[0,1,0], [1,0,0], [0,0,1]],
			[[0,1,0], [0,0,1], [1,0,0]],
			[[0,0,1], [1,0,0], [0,1,0]],
			[[0,0,1], [0,1,0], [1,0,0]]])
	# Populate lattice
	vert = [[m, m, m]]
	for i in range(-m, m):
		for j in range(-m, m):
			for k in range(-m, m):
				vert.append([i, j, k])
				vert.append([i + 0.5, j + 0.5, k + 0.5])
	vert = np.unique(vert, axis = 0)
	
	# Enforce overall tetrahedral geometry
	proj = [False] * len(vert)
	for i in range(0, len(vert)):
		if all([np.dot(vert[i], [0.5, 0.5, 0.5]) <= m - 1,
				np.dot(vert[i], [0.5, -0.5, -0.5]) <= 0.25,
				np.dot(vert[i], [-0.5, 0.5, -0.5]) <= 0.50,
				np.dot(vert[i], [-0.5, -0.5, 0.5]) <= 0.75]):
			proj[i] = True
	vert = np.asarray(vert[proj])
	
	# Create tetrahedra
	tetr = []
	for i in range(len(vert)):
		for unit in UNITS:
			for t in [-1, 1]:
				hull = (vert[i],
						vert[i] + unit[0],
						vert[i] + 0.5 * (unit[0] + t*unit[1] + unit[2]),
						vert[i] + 0.5 * (unit[0] + t*unit[1] - unit[2]))
				if all(list(map(lambda y: y.tolist() in vert.tolist(), hull))):
					tetr.append(hull)
	tetr = np.asarray(tetr)
	# Eliminate duplicate tetrahedra
	mask = [True] * len(tetr)
	for i in range(len(tetr) - 1):
		for j in range(i + 1, len(tetr)):
			if all(sum(tetr[i]) == sum(tetr[j])):
				mask[j] = False
	tetr = label(vert, tetr[mask])
	return (vert, tetr)

#Label tetrahedra with the indices of their incident vertices
# vert : (numpy array) list of vertices in index order
# tetr : (numpy array) list of tetrahedra
def label(vert, tetr):
	labels = [[] for i in range(len(tetr))]
	for i in range(len(tetr)):
		for j in range(len(vert)):
			if vert[j].tolist() in tetr[i].tolist():
				labels[i].append(j)
	tetrahedra = []
	for tet in labels:
		tetrahedra.append(tuple(sorted(tet)))
	return tetrahedra

def dual_adjacency(vertices, tetrahedra):
	# Construct adjacency matrix
	m = len(vertices)
	dual_adj = np.zeros((m, m))
	for tetra in tetrahedra:
		for i in tetra:
			for j in set(tetra) - {i}:
				dual_adj[i][j] = 1
				dual_adj[j][i] = 1
	return dual_adj

#Augment dual lattice with exterior vertices
# vert : (numpy array) list of vertex coordinates
# adj : (numpy array) adjacency matrix
# tetr : (list) list of vertex indices in tetrahedra
# colors : (dictionary) sets of vertex indices for each color
# k : (int) lattice family degree
def augment(vert, adj, tetr, colors, k):
	# Enlarge adjacency matrix
	m = len(vert)
	adj = np.hstack([adj, [[0]*4] * len(adj)])
	adj = np.vstack([adj, [[0]*len(adj[0])] * 4])
	# Gather quasi-faces
	plane_eq = []
	if k == 1:
		GEOM = [[[-1, 0, 0], [-0.5, -0.5, -0.5], [-0.5, -0.5, 0.5]],
				[[-1, 0, 0], [-0.5, -0.5, 0.5], [0, 0, 0]],
				[[-0.5, -0.5, -0.5], [0, 0, 0], [-0.5, -0.5, 0.5]],
				[[-1, 0, 0], [0, 0, 0], [-0.5, -0.5, -0.5]]]
	else:
		GEOM = [[[-0.5, k - 1.5, k - 0.5,], [-0.5, -0.5, 0.5], [k - 1.5, -0.5, k - 0.5]],
				[[0, k - 1, k - 1], [k - 1, 0, k - 1], [k - 1, k - 1, 0]],
				[[k - 1.5, k - 1.5, -0.5], [k - 1.5, -0.5, k - 1.5], [-0.5, -0.5, -0.5]],
				[[-1, 0, 0], [-1, k - 1, k - 1], [k - 2, k - 1, 0]]]
	for [a, b, c] in GEOM:
		[a, b, c] = [np.asarray(a), np.asarray(b), np.asarray(c)]
		plane_eq.append([a, np.cross(b - a, c - a), (a+b+c) / 3])
	# Identify and color exterior triangles
	exter = {'red' : set(), 'yellow' : set(), 'green' : set(), 'blue' : set()}
	exter_ver = set(np.where(np.sum(np.asarray(adj), axis = 1) < 14)[0])
	for i in exter_ver:
		neigh_i = set(np.where(adj[i] == 1)[0])
		for j in neigh_i & exter_ver:
			for h in set(np.where(adj[j] == 1)[0]) & neigh_i & exter_ver:
				palette = set()
				for c in colors:
					for t in (i, j, h):
						if t in colors[c]:
							palette.add(c)
				missing = list(set(COLORS) - palette)[0]
				tri = sorted([i, j, h])
				exter[missing].add((tri[0], tri[1], tri[2]))
	# Create augment vertices
	for i in range(4):
		missing = list(colors.keys())[i]
		# Excise straddling triangles
		for tri in exter[missing].copy():
			incid = 0
			for tet in tetr:
				if set(tri).issubset(set(tet)):
					incid += 1
					if incid > 1:
						exter[missing].remove(tri)
						continue
		[a, n, b] = plane_eq[i]
		aug = b + (n/k) * (3 * int(k < 3) + 1)
		vert = np.vstack([vert, aug])
		colors[missing].add(m + i)
		# Adjoin augment vertex and append tetrahedra
		for (a, b, c) in exter[missing]:
			for v in (a, b, c):
				adj[v][m + i] = 2
				adj[m + i][v] = 2
			tetr.append((a, b, c, m + i))	# One augmented vertex
	for i in range(4):	# Separate for loops so tetrahedra are ordered by type
		for j in range(i):
			adj[m + j][m + i] = 2
			adj[m + i][m + j] = 2
			inter = set(np.where(adj[m + i] == 2)[0]) & set(np.where(adj[m + j] == 2)[0])
			for a in inter:
				for b in inter - {a}:
					if adj[a][b] == 1 and a < b:
						tetr.append((a, b, m + j, m + i))	# Two augmented vertices
	for i in range(4):	# Separate for loops so tetrahedra are ordered by type
		for j in range(i):
			inter = set(np.where(adj[m + i] == 2)[0]) & set(np.where(adj[m + j] == 2)[0])
			for h in range(j):
				tip = inter & set(np.where(adj[m + h] == 2)[0]) - {m, m+1, m+2, m+3}
				for t in tip:
					tetr.append((t, m + h, m + j, m + i))	# Three augmented vertices
	return (vert, adj, tetr, colors)

def create(n):
    startTime=time.time()
    (vert, tetrahedra) = cubic_lattice(n)
    lattice = dual_adjacency(vert, tetrahedra)
    (vert, lattice, tetrahedra, colors) = augment(
			vert, lattice, tetrahedra, paint(vert), n)
    lattice = lattice.astype(bool).astype(int)

    np.save("obj/dualAdj" + str(n) + ".npy", lattice)
    np.save("obj/vert" + str(n) + ".npy", vert)
    np.save("obj/tet" + str(n) + ".npy", np.array(tetrahedra))
    with open("obj/colors" + str(n) + ".dictionary", "wb") as f:
        pickle.dump(colors, f)

    zStab = getZStabilizers(n)
    xStab = getXStabilizers(n)
#    paths = shortestPathAdjMatrix(lattice) shuld use a networkx function to do this

    np.save("obj/zStab"+str(n)+".npy",zStab)
    np.save("obj/xStab"+str(n)+".npy",xStab)
#    np.save("obj/path"+str(n)+"Matrix.npy",paths)
    print("Time for "+str(n)+": "+str(time.time()-startTime))
    return (True)

def testIfItWorks(n):
    latticeOG = np.load("obj/dualAdj"+str(n)+".npy")
    vertOG = np.load("obj/vert"+str(n)+".npy")
    tetrahedraOG = np.load("obj/tet" + str(n) + ".npy")
    colorsOG = np.load("obj/colors" + str(n) + ".dictionary",allow_pickle=True)
    zStabOG = np.load("obj/zStab"+str(n)+".npy")
    xStabOG = np.load("obj/xStab"+str(n)+".npy")
    pathsOG = np.load("obj/path"+str(n)+"Matrix.npy")
    lattice, vert, tetrahedra, colors,zStab,xStab,paths = create(n)
    print(latticeOG - lattice)
        # print("Lattice good")
    # if vertOG==vert:
    #     print("vert good")
    # if tetrahedra == tetrahedraOG:
    #     print("tetr good")
    if colors==colorsOG:
        print("colors good")
    print(paths-pathsOG)
        # print("paths good")

==> anc/ColorCodeDecoder/mwmatching.py <==
"""Weighted maximum matching in general graphs.

The algorithm is taken from "Efficient Algorithms for Finding Maximum
Matching in Graphs" by Zvi Galil, ACM Computing Surveys, 1986.
It is based on the "blossom" method for finding augmenting paths and
the "primal-dual" method for finding a matching of maximum weight, both
due to Jack Edmonds.
Some ideas came from "Implementation of algorithms for maximum matching
on non-bipartite graphs" by H.J. Gabow, Standford Ph.D. thesis, 1973.

A C program for maximum weight matching by Ed Rothberg was used extensively
to validate this new code.
"""

# From Googling, I believe this code came from http://jorisvr.nl/files/graphmatching/20130407/mwmatching.py,
# although many Python files with the verbatim same introduction exist on Github and elsewhere -- JKH 8 Oct 2019

#
# Changes:
#
# 2013-04-07
#   * Added Python 3 compatibility with contributions from Daniel Saunders.
#
# 2008-06-08
#   * First release.
#

from __future__ import print_function

# If assigned, DEBUG(str) is called with lots of debug messages.
DEBUG = None
"""def DEBUG(s):
    from sys import stderr
    print('DEBUG:', s, file=stderr)
"""

# Check delta2/delta3 computation after every substage;
# only works on integer weights, slows down the algorithm to O(n^4).
CHECK_DELTA = False

# Check optimality of solution before returning; only works on integer weights.
CHECK_OPTIMUM = False


def maxWeightMatching(edges, maxcardinality=False):
    """Compute a maximum-weighted matching in the general undirected
    weighted graph given by "edges".  If "maxcardinality" is true,
    only maximum-cardinality matchings are considered as solutions.

    Edges is a sequence of tuples (i, j, wt) describing an undirected
    edge between vertex i and vertex j with weight wt.  There is at most
    one edge between any two vertices; no vertex has an edge to itself.
    Vertices are identified by consecutive, non-negative integers.

    Return a list "mate", such that mate[i] == j if vertex i is
    matched to vertex j, and mate[i] == -1 if vertex i is not matched.

    This function takes time O(n ** 3)."""

    #
    # Vertices are numbered 0 .. (nvertex-1).
    # Non-trivial blossoms are numbered nvertex .. (2*nvertex-1)
    #
    # Edges are numbered 0 .. (nedge-1).
    # Edge endpoints are numbered 0 .. (2*nedge-1), such that endpoints
    # (2*k) and (2*k+1) both belong to edge k.
    #
    # Many terms used in the comments (sub-blossom, T-vertex) come from
    # the paper by Galil; read the paper before reading this code.
    #

    # Python 2/3 compatibility.
    from sys import version as sys_version
    if sys_version < '3':
        integer_types = (int, long)
    else:
        integer_types = (int,)

    # Deal swiftly with empty graphs.
    if not edges:
        return [ ]

    # Count vertices.
    nedge = len(edges)
    nvertex = 0
    for (i, j, w) in edges:
        assert i >= 0 and j >= 0 and i != j
        if i >= nvertex:
            nvertex = i + 1
        if j >= nvertex:
            nvertex = j + 1

    # Find the maximum edge weight.
    maxweight = max(0, max([ wt for (i, j, wt) in edges ]))

    # If p is an edge endpoint,
    # endpoint[p] is the vertex to which endpoint p is attached.
    # Not modified by the algorithm.
    endpoint = [ edges[p//2][p%2] for p in range(2*nedge) ]

    # If v is a vertex,
    # neighbend[v] is the list of remote endpoints of the edges attached to v.
    # Not modified by the algorithm.
    neighbend = [ [ ] for i in range(nvertex) ]
    for k in range(len(edges)):
        (i, j, w) = edges[k]
        neighbend[i].append(2*k+1)
        neighbend[j].append(2*k)

    # If v is a vertex,
    # mate[v] is the remote endpoint of its matched edge, or -1 if it is single
    # (i.e. endpoint[mate[v]] is v's partner vertex).
    # Initially all vertices are single; updated during augmentation.
    mate = nvertex * [ -1 ]

    # If b is a top-level blossom,
    # label[b] is 0 if b is unlabeled (free);
    #             1 if b is an S-vertex/blossom;
    #             2 if b is a T-vertex/blossom.
    # The label of a vertex is found by looking at the label of its
    # top-level containing blossom.
    # If v is a vertex inside a T-blossom,
    # label[v] is 2 iff v is reachable from an S-vertex outside the blossom.
    # Labels are assigned during a stage and reset after each augmentation.
    label = (2 * nvertex) * [ 0 ]

    # If b is a labeled top-level blossom,
    # labelend[b] is the remote endpoint of the edge through which b obtained
    # its label, or -1 if b's base vertex is single.
    # If v is a vertex inside a T-blossom and label[v] == 2,
    # labelend[v] is the remote endpoint of the edge through which v is
    # reachable from outside the blossom.
    labelend = (2 * nvertex) * [ -1 ]

    # If v is a vertex,
    # inblossom[v] is the top-level blossom to which v belongs.
    # If v is a top-level vertex, v is itself a blossom (a trivial blossom)
    # and inblossom[v] == v.
    # Initially all vertices are top-level trivial blossoms.
    inblossom = list(range(nvertex))

    # If b is a sub-blossom,
    # blossomparent[b] is its immediate parent (sub-)blossom.
    # If b is a top-level blossom, blossomparent[b] is -1.
    blossomparent = (2 * nvertex) * [ -1 ]

    # If b is a non-trivial (sub-)blossom,
    # blossomchilds[b] is an ordered list of its sub-blossoms, starting with
    # the base and going round the blossom.
    blossomchilds = (2 * nvertex) * [ None ]

    # If b is a (sub-)blossom,
    # blossombase[b] is its base VERTEX (i.e. recursive sub-blossom).
    blossombase = list(range(nvertex)) + nvertex * [ -1 ]

    # If b is a non-trivial (sub-)blossom,
    # blossomendps[b] is a list of endpoints on its connecting edges,
    # such that blossomendps[b][i] is the local endpoint of blossomchilds[b][i]
    # on the edge that connects it to blossomchilds[b][wrap(i+1)].
    blossomendps = (2 * nvertex) * [ None ]

    # If v is a free vertex (or an unreached vertex inside a T-blossom),
    # bestedge[v] is the edge to an S-vertex with least slack,
    # or -1 if there is no such edge.
    # If b is a (possibly trivial) top-level S-blossom,
    # bestedge[b] is the least-slack edge to a different S-blossom,
    # or -1 if there is no such edge.
    # This is used for efficient computation of delta2 and delta3.
    bestedge = (2 * nvertex) * [ -1 ]

    # If b is a non-trivial top-level S-blossom,
    # blossombestedges[b] is a list of least-slack edges to neighbouring
    # S-blossoms, or None if no such list has been computed yet.
    # This is used for efficient computation of delta3.
    blossombestedges = (2 * nvertex) * [ None ]

    # List of currently unused blossom numbers.
    unusedblossoms = list(range(nvertex, 2*nvertex))

    # If v is a vertex,
    # dualvar[v] = 2 * u(v) where u(v) is the v's variable in the dual
    # optimization problem (multiplication by two ensures integer values
    # throughout the algorithm if all edge weights are integers).
    # If b is a non-trivial blossom,
    # dualvar[b] = z(b) where z(b) is b's variable in the dual optimization
    # problem.
    dualvar = nvertex * [ maxweight ] + nvertex * [ 0 ]

    # If allowedge[k] is true, edge k has zero slack in the optimization
    # problem; if allowedge[k] is false, the edge's slack may or may not
    # be zero.
    allowedge = nedge * [ False ]

    # Queue of newly discovered S-vertices.
    queue = [ ]

    # Return 2 * slack of edge k (does not work inside blossoms).
    def slack(k):
        (i, j, wt) = edges[k]
        return dualvar[i] + dualvar[j] - 2 * wt

    # Generate the leaf vertices of a blossom.
    def blossomLeaves(b):
        if b < nvertex:
            yield b
        else:
            for t in blossomchilds[b]:
                if t < nvertex:
                    yield t
                else:
                    for v in blossomLeaves(t):
                        yield v

    # Assign label t to the top-level blossom containing vertex w
    # and record the fact that w was reached through the edge with
    # remote endpoint p.
    def assignLabel(w, t, p):
        if DEBUG: DEBUG('assignLabel(%d,%d,%d)' % (w, t, p))
        b = inblossom[w]
        assert label[w] == 0 and label[b] == 0
        label[w] = label[b] = t
        labelend[w] = labelend[b] = p
        bestedge[w] = bestedge[b] = -1
        if t == 1:
            # b became an S-vertex/blossom; add it(s vertices) to the queue.
            queue.extend(blossomLeaves(b))
            if DEBUG: DEBUG('PUSH ' + str(list(blossomLeaves(b))))
        elif t == 2:
            # b became a T-vertex/blossom; assign label S to its mate.
            # (If b is a non-trivial blossom, its base is the only vertex
            # with an external mate.)
            base = blossombase[b]
            assert mate[base] >= 0
            assignLabel(endpoint[mate[base]], 1, mate[base] ^ 1)

    # Trace back from vertices v and w to discover either a new blossom
    # or an augmenting path. Return the base vertex of the new blossom or -1.
    def scanBlossom(v, w):
        if DEBUG: DEBUG('scanBlossom(%d,%d)' % (v, w))
        # Trace back from v and w, placing breadcrumbs as we go.
        path = [ ]
        base = -1
        while v != -1 or w != -1:
            # Look for a breadcrumb in v's blossom or put a new breadcrumb.
            b = inblossom[v]
            if label[b] & 4:
                base = blossombase[b]
                break
            assert label[b] == 1
            path.append(b)
            label[b] = 5
            # Trace one step back.
            assert labelend[b] == mate[blossombase[b]]
            if labelend[b] == -1:
                # The base of blossom b is single; stop tracing this path.
                v = -1
            else:
                v = endpoint[labelend[b]]
                b = inblossom[v]
                assert label[b] == 2
                # b is a T-blossom; trace one more step back.
                assert labelend[b] >= 0
                v = endpoint[labelend[b]]
            # Swap v and w so that we alternate between both paths.
            if w != -1:
                v, w = w, v
       # Remove breadcrumbs.
        for b in path:
            label[b] = 1
        # Return base vertex, if we found one.
        return base

    # Construct a new blossom with given base, containing edge k which
    # connects a pair of S vertices. Label the new blossom as S; set its dual
    # variable to zero; relabel its T-vertices to S and add them to the queue.
    def addBlossom(base, k):
        (v, w, wt) = edges[k]
        bb = inblossom[base]
        bv = inblossom[v]
        bw = inblossom[w]
        # Create blossom.
        b = unusedblossoms.pop()
        if DEBUG: DEBUG('addBlossom(%d,%d) (v=%d w=%d) -> %d' % (base, k, v, w, b))
        blossombase[b] = base
        blossomparent[b] = -1
        blossomparent[bb] = b
        # Make list of sub-blossoms and their interconnecting edge endpoints.
        blossomchilds[b] = path = [ ]
        blossomendps[b] = endps = [ ]
        # Trace back from v to base.
        while bv != bb:
            # Add bv to the new blossom.
            blossomparent[bv] = b
            path.append(bv)
            endps.append(labelend[bv])
            assert (label[bv] == 2 or
                    (label[bv] == 1 and labelend[bv] == mate[blossombase[bv]]))
            # Trace one step back.
            assert labelend[bv] >= 0
            v = endpoint[labelend[bv]]
            bv = inblossom[v]
        # Reverse lists, add endpoint that connects the pair of S vertices.
        path.append(bb)
        path.reverse()
        endps.reverse()
        endps.append(2*k)
        # Trace back from w to base.
        while bw != bb:
            # Add bw to the new blossom.
            blossomparent[bw] = b
            path.append(bw)
            endps.append(labelend[bw] ^ 1)
            assert (label[bw] == 2 or
                    (label[bw] == 1 and labelend[bw] == mate[blossombase[bw]]))
            # Trace one step back.
            assert labelend[bw] >= 0
            w = endpoint[labelend[bw]]
            bw = inblossom[w]
        # Set label to S.
        assert label[bb] == 1
        label[b] = 1
        labelend[b] = labelend[bb]
        # Set dual variable to zero.
        dualvar[b] = 0
        # Relabel vertices.
        for v in blossomLeaves(b):
            if label[inblossom[v]] == 2:
                # This T-vertex now turns into an S-vertex because it becomes
                # part of an S-blossom; add it to the queue.
                queue.append(v)
            inblossom[v] = b
        # Compute blossombestedges[b].
        bestedgeto = (2 * nvertex) * [ -1 ]
        for bv in path:
            if blossombestedges[bv] is None:
                # This subblossom does not have a list of least-slack edges;
                # get the information from the vertices.
                nblists = [ [ p // 2 for p in neighbend[v] ]
                            for v in blossomLeaves(bv) ]
            else:
                # Walk this subblossom's least-slack edges.
                nblists = [ blossombestedges[bv] ]
            for nblist in nblists:
                for k in nblist:
                    (i, j, wt) = edges[k]
                    if inblossom[j] == b:
                        i, j = j, i
                    bj = inblossom[j]
                    if (bj != b and label[bj] == 1 and
                        (bestedgeto[bj] == -1 or
                         slack(k) < slack(bestedgeto[bj]))):
                        bestedgeto[bj] = k
            # Forget about least-slack edges of the subblossom.
            blossombestedges[bv] = None
            bestedge[bv] = -1
        blossombestedges[b] = [ k for k in bestedgeto if k != -1 ]
        # Select bestedge[b].
        bestedge[b] = -1
        for k in blossombestedges[b]:
            if bestedge[b] == -1 or slack(k) < slack(bestedge[b]):
                bestedge[b] = k
        if DEBUG: DEBUG('blossomchilds[%d]=' % b + repr(blossomchilds[b]))

    # Expand the given top-level blossom.
    def expandBlossom(b, endstage):
        if DEBUG: DEBUG('expandBlossom(%d,%d) %s' % (b, endstage, repr(blossomchilds[b])))
        # Convert sub-blossoms into top-level blossoms.
        for s in blossomchilds[b]:
            blossomparent[s] = -1
            if s < nvertex:
                inblossom[s] = s
            elif endstage and dualvar[s] == 0:
                # Recursively expand this sub-blossom.
                expandBlossom(s, endstage)
            else:
                for v in blossomLeaves(s):
                    inblossom[v] = s
        # If we expand a T-blossom during a stage, its sub-blossoms must be
        # relabeled.
        if (not endstage) and label[b] == 2:
            # Start at the sub-blossom through which the expanding
            # blossom obtained its label, and relabel sub-blossoms untili
            # we reach the base.
            # Figure out through which sub-blossom the expanding blossom
            # obtained its label initially.
            assert labelend[b] >= 0
            entrychild = inblossom[endpoint[labelend[b] ^ 1]]
            # Decide in which direction we will go round the blossom.
            j = blossomchilds[b].index(entrychild)
            if j & 1:
                # Start index is odd; go forward and wrap.
                j -= len(blossomchilds[b])
                jstep = 1
                endptrick = 0
            else:
                # Start index is even; go backward.
                jstep = -1
                endptrick = 1
            # Move along the blossom until we get to the base.
            p = labelend[b]
            while j != 0:
                # Relabel the T-sub-blossom.
                label[endpoint[p ^ 1]] = 0
                label[endpoint[blossomendps[b][j-endptrick]^endptrick^1]] = 0
                assignLabel(endpoint[p ^ 1], 2, p)
                # Step to the next S-sub-blossom and note its forward endpoint.
                allowedge[blossomendps[b][j-endptrick]//2] = True
                j += jstep
                p = blossomendps[b][j-endptrick] ^ endptrick
                # Step to the next T-sub-blossom.
                allowedge[p//2] = True
                j += jstep
            # Relabel the base T-sub-blossom WITHOUT stepping through to
            # its mate (so don't call assignLabel).
            bv = blossomchilds[b][j]
            label[endpoint[p ^ 1]] = label[bv] = 2
            labelend[endpoint[p ^ 1]] = labelend[bv] = p
            bestedge[bv] = -1
            # Continue along the blossom until we get back to entrychild.
            j += jstep
            while blossomchilds[b][j] != entrychild:
                # Examine the vertices of the sub-blossom to see whether
                # it is reachable from a neighbouring S-vertex outside the
                # expanding blossom.
                bv = blossomchilds[b][j]
                if label[bv] == 1:
                    # This sub-blossom just got label S through one of its
                    # neighbours; leave it.
                    j += jstep
                    continue
                for v in blossomLeaves(bv):
                    if label[v] != 0:
                        break
                # If the sub-blossom contains a reachable vertex, assign
                # label T to the sub-blossom.
                if label[v] != 0:
                    assert label[v] == 2
                    assert inblossom[v] == bv
                    label[v] = 0
                    label[endpoint[mate[blossombase[bv]]]] = 0
                    assignLabel(v, 2, labelend[v])
                j += jstep
        # Recycle the blossom number.
        label[b] = labelend[b] = -1
        blossomchilds[b] = blossomendps[b] = None
        blossombase[b] = -1
        blossombestedges[b] = None
        bestedge[b] = -1
        unusedblossoms.append(b)

    # Swap matched/unmatched edges over an alternating path through blossom b
    # between vertex v and the base vertex. Keep blossom bookkeeping consistent.
    def augmentBlossom(b, v):
        if DEBUG: DEBUG('augmentBlossom(%d,%d)' % (b, v))
        # Bubble up through the blossom tree from vertex v to an immediate
        # sub-blossom of b.
        t = v
        while blossomparent[t] != b:
            t = blossomparent[t]
        # Recursively deal with the first sub-blossom.
        if t >= nvertex:
            augmentBlossom(t, v)
        # Decide in which direction we will go round the blossom.
        i = j = blossomchilds[b].index(t)
        if i & 1:
            # Start index is odd; go forward and wrap.
            j -= len(blossomchilds[b])
            jstep = 1
            endptrick = 0
        else:
            # Start index is even; go backward.
            jstep = -1
            endptrick = 1
        # Move along the blossom until we get to the base.
        while j != 0:
            # Step to the next sub-blossom and augment it recursively.
            j += jstep
            t = blossomchilds[b][j]
            p = blossomendps[b][j-endptrick] ^ endptrick
            if t >= nvertex:
                augmentBlossom(t, endpoint[p])
            # Step to the next sub-blossom and augment it recursively.
            j += jstep
            t = blossomchilds[b][j]
            if t >= nvertex:
                augmentBlossom(t, endpoint[p ^ 1])
            # Match the edge connecting those sub-blossoms.
            mate[endpoint[p]] = p ^ 1
            mate[endpoint[p ^ 1]] = p
            if DEBUG: DEBUG('PAIR %d %d (k=%d)' % (endpoint[p], endpoint[p^1], p//2))
        # Rotate the list of sub-blossoms to put the new base at the front.
        blossomchilds[b] = blossomchilds[b][i:] + blossomchilds[b][:i]
        blossomendps[b]  = blossomendps[b][i:]  + blossomendps[b][:i]
        blossombase[b] = blossombase[blossomchilds[b][0]]
        assert blossombase[b] == v

    # Swap matched/unmatched edges over an alternating path between two
    # single vertices. The augmenting path runs through edge k, which
    # connects a pair of S vertices.
    def augmentMatching(k):
        (v, w, wt) = edges[k]
        if DEBUG: DEBUG('augmentMatching(%d) (v=%d w=%d)' % (k, v, w))
        if DEBUG: DEBUG('PAIR %d %d (k=%d)' % (v, w, k))
        for (s, p) in ((v, 2*k+1), (w, 2*k)):
            # Match vertex s to remote endpoint p. Then trace back from s
            # until we find a single vertex, swapping matched and unmatched
            # edges as we go.
            while 1:
                bs = inblossom[s]
                assert label[bs] == 1
                assert labelend[bs] == mate[blossombase[bs]]
                # Augment through the S-blossom from s to base.
                if bs >= nvertex:
                    augmentBlossom(bs, s)
                # Update mate[s]
                mate[s] = p
                # Trace one step back.
                if labelend[bs] == -1:
                    # Reached single vertex; stop.
                    break
                t = endpoint[labelend[bs]]
                bt = inblossom[t]
                assert label[bt] == 2
                # Trace one step back.
                assert labelend[bt] >= 0
                s = endpoint[labelend[bt]]
                j = endpoint[labelend[bt] ^ 1]
                # Augment through the T-blossom from j to base.
                assert blossombase[bt] == t
                if bt >= nvertex:
                    augmentBlossom(bt, j)
                # Update mate[j]
                mate[j] = labelend[bt]
                # Keep the opposite endpoint;
                # it will be assigned to mate[s] in the next step.
                p = labelend[bt] ^ 1
                if DEBUG: DEBUG('PAIR %d %d (k=%d)' % (s, t, p//2))

    # Verify that the optimum solution has been reached.
    def verifyOptimum():
        if maxcardinality:
            # Vertices may have negative dual;
            # find a constant non-negative number to add to all vertex duals.
            vdualoffset = max(0, -min(dualvar[:nvertex]))
        else:
            vdualoffset = 0
        # 0. all dual variables are non-negative
        assert min(dualvar[:nvertex]) + vdualoffset >= 0
        assert min(dualvar[nvertex:]) >= 0
        # 0. all edges have non-negative slack and
        # 1. all matched edges have zero slack;
        for k in range(nedge):
            (i, j, wt) = edges[k]
            s = dualvar[i] + dualvar[j] - 2 * wt
            iblossoms = [ i ]
            jblossoms = [ j ]
            while blossomparent[iblossoms[-1]] != -1:
                iblossoms.append(blossomparent[iblossoms[-1]])
            while blossomparent[jblossoms[-1]] != -1:
                jblossoms.append(blossomparent[jblossoms[-1]])
            iblossoms.reverse()
            jblossoms.reverse()
            for (bi, bj) in zip(iblossoms, jblossoms):
                if bi != bj:
                    break
                s += 2 * dualvar[bi]
            assert s >= 0
            if mate[i] // 2 == k or mate[j] // 2 == k:
                assert mate[i] // 2 == k and mate[j] // 2 == k
                assert s == 0
        # 2. all single vertices have zero dual value;
        for v in range(nvertex):
            assert mate[v] >= 0 or dualvar[v] + vdualoffset == 0
        # 3. all blossoms with positive dual value are full.
        for b in range(nvertex, 2*nvertex):
            if blossombase[b] >= 0 and dualvar[b] > 0:
                assert len(blossomendps[b]) % 2 == 1
                for p in blossomendps[b][1::2]:
                    assert mate[endpoint[p]] == p ^ 1
                    assert mate[endpoint[p ^ 1]] == p
        # Ok.

    # Check optimized delta2 against a trivial computation.
    def checkDelta2():
        for v in range(nvertex):
            if label[inblossom[v]] == 0:
                bd = None
                bk = -1
                for p in neighbend[v]:
                    k = p // 2
                    w = endpoint[p]
                    if label[inblossom[w]] == 1:
                        d = slack(k)
                        if bk == -1 or d < bd:
                            bk = k
                            bd = d
                if DEBUG and (bestedge[v] != -1 or bk != -1) and (bestedge[v] == -1 or bd != slack(bestedge[v])):
                    DEBUG('v=' + str(v) + ' bk=' + str(bk) + ' bd=' + str(bd) + ' bestedge=' + str(bestedge[v]) + ' slack=' + str(slack(bestedge[v])))
                assert (bk == -1 and bestedge[v] == -1) or (bestedge[v] != -1 and bd == slack(bestedge[v]))

    # Check optimized delta3 against a trivial computation.
    def checkDelta3():
        bk = -1
        bd = None
        tbk = -1
        tbd = None
        for b in range(2 * nvertex):
            if blossomparent[b] == -1 and label[b] == 1:
                for v in blossomLeaves(b):
                    for p in neighbend[v]:
                        k = p // 2
                        w = endpoint[p]
                        if inblossom[w] != b and label[inblossom[w]] == 1:
                            d = slack(k)
                            if bk == -1 or d < bd:
                                bk = k
                                bd = d
                if bestedge[b] != -1:
                    (i, j, wt) = edges[bestedge[b]]
                    assert inblossom[i] == b or inblossom[j] == b
                    assert inblossom[i] != b or inblossom[j] != b
                    assert label[inblossom[i]] == 1 and label[inblossom[j]] == 1
                    if tbk == -1 or slack(bestedge[b]) < tbd:
                        tbk = bestedge[b]
                        tbd = slack(bestedge[b])
        if DEBUG and bd != tbd:
            DEBUG('bk=%d tbk=%d bd=%s tbd=%s' % (bk, tbk, repr(bd), repr(tbd)))
        assert bd == tbd

    # Main loop: continue until no further improvement is possible.
    for t in range(nvertex):

        # Each iteration of this loop is a "stage".
        # A stage finds an augmenting path and uses that to improve
        # the matching.
        if DEBUG: DEBUG('STAGE %d' % t)

        # Remove labels from top-level blossoms/vertices.
        label[:] = (2 * nvertex) * [ 0 ]

        # Forget all about least-slack edges.
        bestedge[:] = (2 * nvertex) * [ -1 ]
        blossombestedges[nvertex:] = nvertex * [ None ]

        # Loss of labeling means that we can not be sure that currently
        # allowable edges remain allowable througout this stage.
        allowedge[:] = nedge * [ False ]

        # Make queue empty.
        queue[:] = [ ]
 
        # Label single blossoms/vertices with S and put them in the queue.
        for v in range(nvertex):
            if mate[v] == -1 and label[inblossom[v]] == 0:
                assignLabel(v, 1, -1)

        # Loop until we succeed in augmenting the matching.
        augmented = 0
        while 1:

            # Each iteration of this loop is a "substage".
            # A substage tries to find an augmenting path;
            # if found, the path is used to improve the matching and
            # the stage ends. If there is no augmenting path, the
            # primal-dual method is used to pump some slack out of
            # the dual variables.
            if DEBUG: DEBUG('SUBSTAGE')

            # Continue labeling until all vertices which are reachable
            # through an alternating path have got a label.
            while queue and not augmented:

                # Take an S vertex from the queue.
                v = queue.pop()
                if DEBUG: DEBUG('POP v=%d' % v)
                assert label[inblossom[v]] == 1

                # Scan its neighbours:
                for p in neighbend[v]:
                    k = p // 2
                    w = endpoint[p]
                    # w is a neighbour to v
                    if inblossom[v] == inblossom[w]:
                        # this edge is internal to a blossom; ignore it
                        continue
                    if not allowedge[k]:
                        kslack = slack(k)
                        if kslack <= 0:
                            # edge k has zero slack => it is allowable
                            allowedge[k] = True
                    if allowedge[k]:
                        if label[inblossom[w]] == 0:
                            # (C1) w is a free vertex;
                            # label w with T and label its mate with S (R12).
                            assignLabel(w, 2, p ^ 1)
                        elif label[inblossom[w]] == 1:
                            # (C2) w is an S-vertex (not in the same blossom);
                            # follow back-links to discover either an
                            # augmenting path or a new blossom.
                            base = scanBlossom(v, w)
                            if base >= 0:
                                # Found a new blossom; add it to the blossom
                                # bookkeeping and turn it into an S-blossom.
                                addBlossom(base, k)
                            else:
                                # Found an augmenting path; augment the
                                # matching and end this stage.
                                augmentMatching(k)
                                augmented = 1
                                break
                        elif label[w] == 0:
                            # w is inside a T-blossom, but w itself has not
                            # yet been reached from outside the blossom;
                            # mark it as reached (we need this to relabel
                            # during T-blossom expansion).
                            assert label[inblossom[w]] == 2
                            label[w] = 2
                            labelend[w] = p ^ 1
                    elif label[inblossom[w]] == 1:
                        # keep track of the least-slack non-allowable edge to
                        # a different S-blossom.
                        b = inblossom[v]
                        if bestedge[b] == -1 or kslack < slack(bestedge[b]):
                            bestedge[b] = k
                    elif label[w] == 0:
                        # w is a free vertex (or an unreached vertex inside
                        # a T-blossom) but we can not reach it yet;
                        # keep track of the least-slack edge that reaches w.
                        if bestedge[w] == -1 or kslack < slack(bestedge[w]):
                            bestedge[w] = k

            if augmented:
                break

            # There is no augmenting path under these constraints;
            # compute delta and reduce slack in the optimization problem.
            # (Note that our vertex dual variables, edge slacks and delta's
            # are pre-multiplied by two.)
            deltatype = -1
            delta = deltaedge = deltablossom = None

            # Verify data structures for delta2/delta3 computation.
            if CHECK_DELTA:
                checkDelta2()
                checkDelta3()

            # Compute delta1: the minumum value of any vertex dual.
            if not maxcardinality:
                deltatype = 1
                delta = min(dualvar[:nvertex])

            # Compute delta2: the minimum slack on any edge between
            # an S-vertex and a free vertex.
            for v in range(nvertex):
                if label[inblossom[v]] == 0 and bestedge[v] != -1:
                    d = slack(bestedge[v])
                    if deltatype == -1 or d < delta:
                        delta = d
                        deltatype = 2
                        deltaedge = bestedge[v]

            # Compute delta3: half the minimum slack on any edge between
            # a pair of S-blossoms.
            for b in range(2 * nvertex):
                if ( blossomparent[b] == -1 and label[b] == 1 and
                     bestedge[b] != -1 ):
                    kslack = slack(bestedge[b])
                    if isinstance(kslack, integer_types):
                        assert (kslack % 2) == 0
                        d = kslack // 2
                    else:
                        d = kslack / 2
                    if deltatype == -1 or d < delta:
                        delta = d
                        deltatype = 3
                        deltaedge = bestedge[b]

            # Compute delta4: minimum z variable of any T-blossom.
            for b in range(nvertex, 2*nvertex):
                if ( blossombase[b] >= 0 and blossomparent[b] == -1 and
                     label[b] == 2 and
                     (deltatype == -1 or dualvar[b] < delta) ):
                    delta = dualvar[b]
                    deltatype = 4
                    deltablossom = b

            if deltatype == -1:
                # No further improvement possible; max-cardinality optimum
                # reached. Do a final delta update to make the optimum
                # verifyable.
                assert maxcardinality
                deltatype = 1
                delta = max(0, min(dualvar[:nvertex]))

            # Update dual variables according to delta.
            for v in range(nvertex):
                if label[inblossom[v]] == 1:
                    # S-vertex: 2*u = 2*u - 2*delta
                    dualvar[v] -= delta
                elif label[inblossom[v]] == 2:
                    # T-vertex: 2*u = 2*u + 2*delta
                    dualvar[v] += delta
            for b in range(nvertex, 2*nvertex):
                if blossombase[b] >= 0 and blossomparent[b] == -1:
                    if label[b] == 1:
                        # top-level S-blossom: z = z + 2*delta
                        dualvar[b] += delta
                    elif label[b] == 2:
                        # top-level T-blossom: z = z - 2*delta
                        dualvar[b] -= delta

            # Take action at the point where minimum delta occurred.
            if DEBUG: DEBUG('delta%d=%f' % (deltatype, delta))
            if deltatype == 1: 
                # No further improvement possible; optimum reached.
                break
            elif deltatype == 2:
                # Use the least-slack edge to continue the search.
                allowedge[deltaedge] = True
                (i, j, wt) = edges[deltaedge]
                if label[inblossom[i]] == 0:
                    i, j = j, i
                assert label[inblossom[i]] == 1
                queue.append(i)
            elif deltatype == 3:
                # Use the least-slack edge to continue the search.
                allowedge[deltaedge] = True
                (i, j, wt) = edges[deltaedge]
                assert label[inblossom[i]] == 1
                queue.append(i)
            elif deltatype == 4:
                # Expand the least-z blossom.
                expandBlossom(deltablossom, False)

            # End of a this substage.

        # Stop when no more augmenting path can be found.
        if not augmented:
            break

        # End of a stage; expand all S-blossoms which have dualvar = 0.
        for b in range(nvertex, 2*nvertex):
            if ( blossomparent[b] == -1 and blossombase[b] >= 0 and
                 label[b] == 1 and dualvar[b] == 0 ):
                expandBlossom(b, True)

    # Verify that we reached the optimum solution.
    if CHECK_OPTIMUM:
        verifyOptimum()

    # Transform mate[] such that mate[v] is the vertex to which v is paired.
    for v in range(nvertex):
        if mate[v] >= 0:
            mate[v] = endpoint[mate[v]]
    for v in range(nvertex):
        assert mate[v] == -1 or mate[mate[v]] == v

    return mate


# Unit tests
if __name__ == '__main__':
    import unittest, math

    class MaxWeightMatchingTests(unittest.TestCase):

        def test10_empty(self):
            # empty input graph
            self.assertEqual(maxWeightMatching([]), [])

        def test11_singleedge(self):
            # single edge
            self.assertEqual(maxWeightMatching([ (0,1,1) ]), [1, 0])

        def test12(self):
            self.assertEqual(maxWeightMatching([ (1,2,10), (2,3,11) ]), [ -1, -1, 3, 2 ])

        def test13(self):
            self.assertEqual(maxWeightMatching([ (1,2,5), (2,3,11), (3,4,5) ]), [ -1, -1, 3, 2, -1 ])

        def test14_maxcard(self):
            # maximum cardinality
            self.assertEqual(maxWeightMatching([ (1,2,5), (2,3,11), (3,4,5) ], True), [ -1, 2, 1, 4, 3 ])

        def test15_float(self):
            # floating point weigths
            self.assertEqual(maxWeightMatching([ (1,2,math.pi), (2,3,math.exp(1)), (1,3,3.0), (1,4,math.sqrt(2.0)) ]), [ -1, 4, 3, 2, 1 ])

        def test16_negative(self):
            # negative weights
            self.assertEqual(maxWeightMatching([ (1,2,2), (1,3,-2), (2,3,1), (2,4,-1), (3,4,-6) ], False), [ -1, 2, 1, -1, -1 ])
            self.assertEqual(maxWeightMatching([ (1,2,2), (1,3,-2), (2,3,1), (2,4,-1), (3,4,-6) ], True), [ -1, 3, 4, 1, 2 ])

        def test20_sblossom(self):
            # create S-blossom and use it for augmentation
            self.assertEqual(maxWeightMatching([ (1,2,8), (1,3,9), (2,3,10), (3,4,7) ]), [ -1, 2, 1, 4, 3 ])
            self.assertEqual(maxWeightMatching([ (1,2,8), (1,3,9), (2,3,10), (3,4,7), (1,6,5), (4,5,6) ]), [ -1, 6, 3, 2, 5, 4, 1 ])

        def test21_tblossom(self):
            # create S-blossom, relabel as T-blossom, use for augmentation
            self.assertEqual(maxWeightMatching([ (1,2,9), (1,3,8), (2,3,10), (1,4,5), (4,5,4), (1,6,3) ]), [ -1, 6, 3, 2, 5, 4, 1 ])
            self.assertEqual(maxWeightMatching([ (1,2,9), (1,3,8), (2,3,10), (1,4,5), (4,5,3), (1,6,4) ]), [ -1, 6, 3, 2, 5, 4, 1 ])
            self.assertEqual(maxWeightMatching([ (1,2,9), (1,3,8), (2,3,10), (1,4,5), (4,5,3), (3,6,4) ]), [ -1, 2, 1, 6, 5, 4, 3 ])

        def test22_s_nest(self):
            # create nested S-blossom, use for augmentation
            self.assertEqual(maxWeightMatching([ (1,2,9), (1,3,9), (2,3,10), (2,4,8), (3,5,8), (4,5,10), (5,6,6) ]), [ -1, 3, 4, 1, 2, 6, 5 ])

        def test23_s_relabel_nest(self):
            # create S-blossom, relabel as S, include in nested S-blossom
            self.assertEqual(maxWeightMatching([ (1,2,10), (1,7,10), (2,3,12), (3,4,20), (3,5,20), (4,5,25), (5,6,10), (6,7,10), (7,8,8) ]), [ -1, 2, 1, 4, 3, 6, 5, 8, 7 ])

        def test24_s_nest_expand(self):
            # create nested S-blossom, augment, expand recursively
            self.assertEqual(maxWeightMatching([ (1,2,8), (1,3,8), (2,3,10), (2,4,12), (3,5,12), (4,5,14), (4,6,12), (5,7,12), (6,7,14), (7,8,12) ]), [ -1, 2, 1, 5, 6, 3, 4, 8, 7 ])

        def test25_s_t_expand(self):
            # create S-blossom, relabel as T, expand
            self.assertEqual(maxWeightMatching([ (1,2,23), (1,5,22), (1,6,15), (2,3,25), (3,4,22), (4,5,25), (4,8,14), (5,7,13) ]), [ -1, 6, 3, 2, 8, 7, 1, 5, 4 ])

        def test26_s_nest_t_expand(self):
            # create nested S-blossom, relabel as T, expand
            self.assertEqual(maxWeightMatching([ (1,2,19), (1,3,20), (1,8,8), (2,3,25), (2,4,18), (3,5,18), (4,5,13), (4,7,7), (5,6,7) ]), [ -1, 8, 3, 2, 7, 6, 5, 4, 1 ])

        def test30_tnasty_expand(self):
            # create blossom, relabel as T in more than one way, expand, augment
            self.assertEqual(maxWeightMatching([ (1,2,45), (1,5,45), (2,3,50), (3,4,45), (4,5,50), (1,6,30), (3,9,35), (4,8,35), (5,7,26), (9,10,5) ]), [ -1, 6, 3, 2, 8, 7, 1, 5, 4, 10, 9 ])

        def test31_tnasty2_expand(self):
            # again but slightly different
            self.assertEqual(maxWeightMatching([ (1,2,45), (1,5,45), (2,3,50), (3,4,45), (4,5,50), (1,6,30), (3,9,35), (4,8,26), (5,7,40), (9,10,5) ]), [ -1, 6, 3, 2, 8, 7, 1, 5, 4, 10, 9 ])

        def test32_t_expand_leastslack(self):
            # create blossom, relabel as T, expand such that a new least-slack S-to-free edge is produced, augment
            self.assertEqual(maxWeightMatching([ (1,2,45), (1,5,45), (2,3,50), (3,4,45), (4,5,50), (1,6,30), (3,9,35), (4,8,28), (5,7,26), (9,10,5) ]), [ -1, 6, 3, 2, 8, 7, 1, 5, 4, 10, 9 ])

        def test33_nest_tnasty_expand(self):
            # create nested blossom, relabel as T in more than one way, expand outer blossom such that inner blossom ends up on an augmenting path
            self.assertEqual(maxWeightMatching([ (1,2,45), (1,7,45), (2,3,50), (3,4,45), (4,5,95), (4,6,94), (5,6,94), (6,7,50), (1,8,30), (3,11,35), (5,9,36), (7,10,26), (11,12,5) ]), [ -1, 8, 3, 2, 6, 9, 4, 10, 1, 5, 7, 12, 11 ])

        def test34_nest_relabel_expand(self):
            # create nested S-blossom, relabel as S, expand recursively
            self.assertEqual(maxWeightMatching([ (1,2,40), (1,3,40), (2,3,60), (2,4,55), (3,5,55), (4,5,50), (1,8,15), (5,7,30), (7,6,10), (8,10,10), (4,9,30) ]), [ -1, 2, 1, 5, 9, 3, 7, 6, 10, 4, 8 ])

    CHECK_DELTA = True
    unittest.main()

# end


==> anc/ColorCodeDecoder/noiseModel.py <==
import numpy as np
import itertools as itertools
from binaryMatrix import rank
import numpy.random as npr
import networkx as nx
from networkx.algorithms import bipartite

# p (float): noise probability
# n (int): number of samples
def localNoise (p,n): #This is iid noise
    npr.seed()  # For multiprocesing Linux compatibility
    v=[]
    rs = npr.random(n)
    for r in rs:     
        if r <= p:
            v.append(1)
        else:
            v.append(0)
    posErrors=[posErrors for posErrors,i in enumerate(v) if i ==1]
    return posErrors

# p is error probability, n is number of lattice (in terms of the family it belongs to)
# this generates an x error syndrome with measurement errors
def generateErrorSyndrome (p,n,adj,qubits): 
    posErrors=[]
    posMeasErrors=[]
#    adj=np.load('obj/dualAdj'+str(n)+'.npy')
    adjErr=adj.copy()
#    qubits=np.load('obj/tet'+str(n)+'.npy')
    posErrors = localNoise(p,len(qubits))
    for e in posErrors:
        #print("Error on qubit "+str(e)+", affecting vertices "+str(qubits[e]))
        for i,j in [(0,1),(0,2),(0,3),(1,2),(1,3),(2,3)]:
            adjErr[qubits[e][i]][qubits[e][j]] = adjErr[qubits[e][i]][qubits[e][j]]*(-1)
            adjErr[qubits[e][j]][qubits[e][i]] = adjErr[qubits[e][j]][qubits[e][i]]*(-1)
    return (adjErr, posErrors,posMeasErrors)

# Helper function
def adjToEdges(adj, err=False,all=False): #If err is true, will return edges that are -1
    edges=[]
    for i in range(0,len(adj)):
        if all:
            jCount = len(adj)
        else:
            jCount = len(adj)-4
        for j in range(i,jCount):
            if err==True:
                if adj[i][j]==-1:
                    edges.append((i,j))
            else:
                if abs(adj[i][j])==1:
                   edges.append((i,j))
    return(edges)
    
    
def isLogicalZError(errQubits,n,style='binaryrank'):#errQubits is a list of numbers, like [0,14,16,19] where Z'S HAPPENED
    numQubits = len(np.load('obj/tet'+str(n)+'.npy'))
    x_stabilizers = np.load("obj/alt_xStab"+str(n)+".npy")
    errQubitsVect = np.zeros(numQubits)
    errQubitsVect[errQubits] = 1
    logicalOpVect = np.ones(numQubits)

    if sum((x_stabilizers @ errQubitsVect) % 2) == 0: # if it commutes
        if style=='simple':
            if len(errQubits)%2!=0:
                return True
            else:
                return False
        elif style=='binaryrank':
            z_stabilizers_re = np.load("obj/zStab_rowechelon_" + str(n) + ".npy")
            numIndependentStabilizers = np.load('obj/num_stab.npy')[1][n - 1]
            rankWithErr = rank(np.vstack((z_stabilizers_re, errQubitsVect)))
            if (rankWithErr > numIndependentStabilizers): # If it is not a linear combo of stabilizers
               return True
            else:
               return False
    else:
        print("actualError")
        return False

def isLogicalXError(errQubits,n,style='binaryrank'):#errQubits is a list of numbers, like [0,14,16,19]
    if style == 'simple':
        if len(errQubits) % 2 != 0:
            return True
        else:
            return False

    numQubits = len(np.load('obj/tet'+str(n)+'.npy'))
    z_stabilizers = np.load("obj/alt_zStab" + str(n) + ".npy")
    errQubitsVect = np.zeros(numQubits)
    logicalOpVect = np.ones(numQubits)
    errQubitsVect[errQubits] = 1

    if sum((z_stabilizers @ errQubitsVect) % 2) == 0: # if it commutes
        if style=='binaryrank':
            x_stabilizers_re = np.load("obj/xStab_rowechelon_" + str(n) + ".npy")
            numIndependentStabilizers = np.load('obj/num_stab.npy')[0][n - 1]
            rankWithErr = rank(np.vstack((x_stabilizers_re, errQubitsVect)))
            if (rankWithErr > numIndependentStabilizers): # If it is not a linear combo of stabilizers
               return True
            else:
               return False
    else:
        return False

# First, does it commute with all x_stabilizers?
# If it does, is the rank of the stabilizer matrix + errQubitVect > rank(stabilizer matrix)?
def errArrayToSet(err):
    return [j for j,i in enumerate(err) if i == 1]

def errSetToArray(err,length):
    a = np.zeros(length)
    for i,j in enumerate(a):
        if i in err:
            a[i] = 1
    return(a)


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/ord1.list <==
20 atime=1615411689
20 ctime=1615411689


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/ord10.list <==
20 atime=1615411689
20 ctime=1615411689


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/ord2.list <==
20 atime=1615411689
20 ctime=1615411689


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/ord3.list <==
20 atime=1615411689
20 ctime=1615411689


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/ord4.list <==
20 atime=1615411689
20 ctime=1615411689


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/ord5.list <==
20 atime=1615411689
20 ctime=1615411689


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/ord6.list <==
20 atime=1615411689
20 ctime=1615411689


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/ord7.list <==
20 atime=1615411689
20 ctime=1615411689


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/ord8.list <==
20 atime=1615411689
20 ctime=1615411689


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/ord9.list <==
20 atime=1615411689
20 ctime=1615411689


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/path10Matrix.npy <==
20 atime=1615410894
20 ctime=1615410895


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/path1Matrix.npy <==
20 atime=1615410895
20 ctime=1615410895


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/path2Matrix.npy <==
20 atime=1615410895
20 ctime=1615410895


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/path3Matrix.npy <==
20 atime=1615410895
20 ctime=1615410895


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/path4Matrix.npy <==
20 atime=1615410895
20 ctime=1615410895


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/path5Matrix.npy <==
20 atime=1615410895
20 ctime=1615410895


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/path6Matrix.npy <==
20 atime=1615410895
20 ctime=1615410895


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/path7Matrix.npy <==
20 atime=1615410895
20 ctime=1615410895


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/path8Matrix.npy <==
20 atime=1615410895
20 ctime=1615410895


==> anc/ColorCodeDecoder/obj/PaxHeaders.14450/path9Matrix.npy <==
20 atime=1615410895
20 ctime=1615410895


==> anc/ColorCodeDecoder/x_decoder.py <==
import numpy as np
import itertools as iter
import time
import pickle
import noiseModel as noise
import pdb
'''
Implement simplified restriction decoder for 3D color code of type k = 2.
Decoder described by Kubica and Delfosse in May 2019 paper titled:
"Efficient color code decoders in d >= 2 dimensions from toric code decoders".
Sweep rule described by Kubica and Preskill in Sep 2018 paper titled:
"Cellular-automaton decoders with provable thresholds for topological codes".

Input lattice family degree and either observed X-type error syndrome or known X-type error.
'''
#Determine the causal order of vertices
# vert : (list) vertex coordinate triples
# swp: (numpy array) sweep direction vector
#def order(n):
#	return (np.load("obj/ord{}.npy".format(n)))
def order(vert,swp):
	m=len(vert)
	vert = np.asarray(vert)
	ord = np.array([], dtype = int)
	rel = np.zeros((m,m))
	for i in range(m):
		for j in range(i + 1, m):	# Entry (i, j) of 1 means j is in the past of i
				rel[i][j] = np.sign(np.dot(vert[j] - vert[i], swp))
				rel[j][i] = -1 * rel[i][j]
	val = np.sum(rel, axis = 1)
	x = np.amax(val) + 1
	while np.amin(val) < x:
		equiv = sorted(np.where(val == np.amin(val))[0])
		ord = np.hstack([ord, equiv])
		for i in equiv:
			val[i] = x
	ord = np.flip(ord, axis = 0)
	print("ord: "+str(ord))
	return(ord)
	

#Determine if given vector is a valid sweep direction
# lattice : (numpy array) code lattice adjacency matrix
# vert : (list) vertex coordinate triples
# swp : (numpy array) sweep direction vector
def valid_dir(lattice, vert, swp):
	for i in range(len(lattice)):
		for j in range(i + 1, len(lattice)):
			if lattice[i][j] == 1 and np.dot(vert[j] - vert[i], swp) == 0:
					return False
	return True
	
#Convert adjacency matrix to set of edge-vertex ordered pairs
# adjacency : (numpy array) adjacency matrix
def edge_set(adjacency):
	a,b=np.where(adjacency==1)
	return(set([tuple(sorted([a[i],b[i]])) for i in range(len(a))]))

#	edges = set()
#	for i in range(len(adjacency) - 1):
#		for j in range(i + 1, len(adjacency)):
#			if adjacency[i][j] == 1:
#				edges.add((i, j))
#	return edges

#Convert set of edge-vertex pairs to adjacency matrix
# edges : (set) edge-vertex pairs
# m : (int) size of ambient lattice
def edge_matrix(edges, m):
	adjacency = np.zeros((m, m))
	for (i, j) in edges:
		adjacency[i][j] = 1
		adjacency[j][i] = 1
	return adjacency
	
#Restrict a complex to a vertex-neighborhood
# complex : (set) hashable simplex elements
# v : (int) restriction vertex index
def restrict(complex, v):
	complex_r = complex.copy()
	for simplex in complex.copy():
		if v not in simplex:
			complex_r.remove(simplex)
	return complex_r
	
#Boundary-2 operator for set of triangles to set of edges
# mesh : (set) face-vertex triples 
def boundary_2(mesh):
	boundary = set()
	for (i, j, k) in mesh:
		boundary = boundary.symmetric_difference({(i, j), (i, k), (j, k)})
	return boundary
	
#Boundary-3 operator for set of tetrahedra to set of triangles
# mesh : (set) cell-vertex quadruples
def boundary_3(mesh):
	boundary = set()
	for (v, i, j, k) in mesh:
		boundary = boundary.symmetric_difference({(i, j, k),
				(v, i, j), (v, i, k), (v, j, k)})
	return boundary

#Boundary-3,1 operator for set of tetrahedra to set of edges
# mesh : (set) cell-vertex quadruples
def boundary_3_1(mesh):
	boundary = set()
	for (v, i, j, k) in mesh:
		boundary = boundary.symmetric_difference({(v, i), (v, j), (v, k),
				(i, j), (i, k), (j, k)})
	return boundary


def all_2(mesh):
	boundary = set()
	for (i, j, k) in mesh:
		boundary = boundary.union({(i, j), (i, k), (j, k)})
	return boundary

# Boundary-3 operator for set of tetrahedra to set of triangles
# mesh : (set) cell-vertex quadruples
def all_3(mesh):
	boundary = set()
	for (v, i, j, k) in mesh:
		boundary = boundary.union({(i, j, k),
				  (v, i, j), (v, i, k), (v, j, k)})
	return boundary

def all_3_1(mesh):
	boundary = set()
	for (v, i, j, k) in mesh:
		boundary = boundary.union({(v, i), (v, j), (v, k),
				(i, j), (i, k), (j, k)})
	return boundary


#Slower (only about 1.2x duration of old_sweep_rule), but wiser
def sweep_rule(lattice, vert, v, err, swp, neighs, exm, quasi, pref):
	# Localize syndrome and lattice
	err_v = restrict(err.copy(), v) - quasi[1]
	if err_v == set(): # Ensure vertex v is in syndrome
		return set()
	future = set() # Future-neighborhood of vertex v
	for i in neighs[v]:
		if np.dot(vert[i] - vert[v], swp) > 0 or i >= len(lattice) - 4:
			future.add(i)
		elif (min(i, v), max(i, v)) in err: # Ensure vertex v is trailing
			return set()
	# Identify triangles and possible face sets to flip in the future-neighborhood
	triangles = set()
	triangles_pref = [set() for i in range(len(pref))]
	for i in future:
		for j in future - {i}:
			if lattice[i][j] == 1:
				tri = tuple(sorted([v, i, j]))
				if tri not in quasi[2]:
					triangles.add(tri)
					for k in range(len(pref)):
						if {i, j}.issubset(pref[k]):
							triangles_pref[k].add(tri)
							break
	triangles_pref.append(triangles)
	# Select a smallest face set whose boundary locally matches domain wall
	if v in quasi[0]:	# Greedy rule for augmented vertices
		reset = True
		N = 0	# Size of sweep result
		phi_agg = set()
		while reset:
			reset = False
			for i in range(len(triangles_pref)):
				triangles = triangles_pref[i] - phi_agg
				for n in range(min(len(triangles), 1)):
#					The above line used to have a 4 where that 1 is... but basedon one test I did they're the same.
#					This should be the first place to look if stuff starts acting weird
					for phi in iter.combinations(triangles, n + 1):
						bound_phi = restrict(boundary_2(phi), v) - exm
						if bound_phi == err_v:
							N += n + 1
							return phi_agg | set(phi)
						elif bound_phi.issubset(err_v):
							phi_agg |= set(phi)
							err_v -= bound_phi
							reset = True
							N += n + 1
							break
					if reset: break
				if reset: break
	else:
		found = False
		sweeps = set()
		for i in range(len(triangles_pref)):
			for n in range(min(len(triangles_pref[i]), 4)):
				for phi in iter.combinations(triangles_pref[i], n + 1):
					if restrict(boundary_2(phi), v) - exm == err_v:
						found = True
						sweeps.add(frozenset(phi))
				if found: break
			if found: break
		return sweep_evaluatr(err.copy(), sweeps)
	return set()
	
def sweep_evaluatr(err, sweeps):
	if sweeps == set():
		return set()
	sweeps = list(sweeps)
	i = 0	# Index of most efficient sweep
	rem_min = len(err.symmetric_difference(sweeps[0]))
	for j in range(1, len(sweeps)):
		rem = len(err.symmetric_difference(boundary_2(sweeps[j])))
		if rem < rem_min:
			i = j
	return set(sweeps[i])

#Sweep decoder
# err : (set) error syndrome as vertex-pair edges
# swp : (numpy array) sweep direction vector
# exm : (set) vertex-pair edges to exempt from boundary match
# quasi : (list) sets of quasi entities (edges/faces)
# pref : (list) sets of vertices to prioritize as sweeps
def sweep_decode(lattice, vert, err, swp, ord, neighs, exm, quasi, pref = []):

# This makes the code take literally forever; let's just not do it
#	if not valid_dir(lattice, vert, swp):
#		print("Invalid sweep direction.")
#		return set()
	# Run sweep decoder algorithm
	mesh = set()	# Set of triangles to connect syndrome edges
	for t in range(len(lattice) + 1):
		# Sweep vertices and update correction
		mesh_t = set()
		causal = set()	# Vertices incident to syndrome; not the causal diamond
		for (i, j) in err:
			causal |= {i, j}
		causal = list(iter.compress(ord, [v in causal for v in ord]))
		for v in causal:
			flip = sweep_rule(lattice, vert, v, err.copy(),
					swp, neighs, exm, quasi, pref)
			mesh_t = mesh_t.symmetric_difference(flip)
			err = err.symmetric_difference(boundary_2(flip) - quasi[1])
		mesh = mesh.symmetric_difference(mesh_t)
		if err == set() or err.issubset(exm | quasi[1]):
			return mesh
	#print('Maximum time exceeded')
	#Sweep decoder paper calls this "rho = FAIL," and would return set()
	#Just in time implementation should allow for partial successes
	return mesh

#Compute the 3-ball about a vertex
# v : (int) central vertex index
# neighs : (list) vertex-neighbor frozensets
def ball(lattice, v, neighs):
	tetrahedra = set()
	for i in neighs[v]:
		for j in neighs[i] & neighs[v]:
			for k in neighs[i] & neighs[j] & neighs[v]:
				tetrahedra.add(tuple(sorted([v, i, j, k])))
	return tetrahedra

#Local lift procedure
# rho : (set) swept triangle correction
# ord : (list) vertex sweep order
# neighs : (list) vertex-neighbor frozensets
# exm_tr : (set) vertex-triple triangles exempt from boundary match
# quasi : (list) sets of quasi entities (edges/faces)
def lift(lattice, vertices, rho, ord, neighs, exm_tr, quasi):
	brush = set()	# Set of properly colored vertices also in the sweep correction
	for tri in rho:
		for v in tri:
			if v in vertices - brush:
				brush.add(v)
	brush = list(iter.compress(ord, [v in brush for v in ord]))
	cor = set()	# Error correction tetrahedra
	m = len(lattice)
	for v in brush:
		rho_r = restrict(rho.copy(), v)
		possibleCor = liftBoundary(v, rho_r, lattice, neighs, quasi)
		rho_r.symmetric_difference_update(restrict(boundary_3(possibleCor), v) - (exm_tr | quasi[2]))
		if rho_r == set(): #This is effectively decoder failure if this isn't true
			cor.symmetric_difference_update(possibleCor)
	return cor

#Efficient thing to lift boundary
# This works for bulk qubits as well
# Really should just be part of lift. Will merge it later on.
def liftBoundary(v,rho_r,lattice,neighs,quasi):
	tetrahedra = ball(lattice,v,neighs)

	facetFaces = boundary_3(tetrahedra)
	facetFaces.discard(tuple(quasi[0] - {v}))
	facetFacesCopy = facetFaces.copy()
	if v not in quasi[0]:  # if we're doing it in the bulk, need to pre-emptively remove a face
		facetFaces.pop()
	facetEdges = all_2(facetFaces)
	se = set([e for e in boundary_2(rho_r) if v not in set(e)]) #se is syndrome edges
	seCopy = se.copy()

	if v in quasi[0]:
		possibleStarts = [e for e in quasi[1] if v not in set(e)]
		for possibleStart in possibleStarts:
			(seReturn, eps) = liftLoop(facetEdges, facetFaces, se, quasi,startEdge=possibleStart)
			if (seReturn - quasi[1]) == set():
				break

	else:
		(seReturn, eps) = liftLoop(facetEdges, facetFaces, se, quasi)

	if (seReturn - quasi[1]) != set():
		print("Didn't work on vertex "+str(v))
		return set()

	lenCor = len(eps)
	lenOppCor = len(facetFacesCopy - eps)
	if lenCor>lenOppCor:
		eps = facetFacesCopy - eps
	# project triangles on facet to tetrahedra corrections. Given eps, return cor, the tetrahedra those faces match
	cor = set()
	for f in eps:
		t = tuple(sorted((list(f)) + [v]))
		if t in tetrahedra:
			cor.add(t)
	return(cor)

def liftLoop(facetEdges,facetFaces,se,quasi,startEdge=()):
	eps = set()
	removedEdges=[]
	lastRemovedEdge = ()
	facetEdges = facetEdges.copy()
	facetFaces = facetFaces.copy()
	se = se.copy()
	if startEdge != ():
		first = True
	else:
		first = False
	while facetFaces != ():
		if first:
			e = startEdge
			f = [fac for fac in facetFaces if e in all_2({fac})][0]
			first = False
		else:
			case1 =edgeOneFace(facetEdges, facetFaces, quasi[0], lastRemovedEdge)
			if case1 is not None:
				e, f = case1
			else:
				case2=edgeOneFace(facetEdges, facetFaces, quasi[0])
				if case2 is not None:
					e, f = case2
				else:
					break
		lastRemovedEdge = e
		removedEdges.append(lastRemovedEdge)
		if e in se:
			eps.add(f)
			se.symmetric_difference_update(boundary_2({f}))
		facetFaces.remove(f)
	return(se,eps)

def edgeOneFace(facetEdges,facetFaces,quasi,adjEdge=()): #Will return an edge that is incident on only one face, and the face it is incident on
	facetFaceEdges = list(map(lambda f: boundary_2({f}),facetFaces))
	candidates=[]
	for e in facetEdges:
		indexOfFacesEdgeIsIn = [i for i,fe in enumerate(facetFaceEdges) if e in fe]
		#print("Edge "+str(e)+" is incident to "+str(len(indexOfFacesEdgeIsIn))+" faces")
		if len(indexOfFacesEdgeIsIn) == 1:
			candidates.append((e,(list(facetFaces))[indexOfFacesEdgeIsIn[0]]))
	if candidates==[]:
		return(None)
	if adjEdge==():
		if len(candidates) != 1:
			for e,ind in candidates:
				if len(quasi & set(e)) != 2:
					return (e,ind)
			else:
				return candidates[0]
	for e, ind in candidates:
		if (set(e) & set(adjEdge) != set()) and len(quasi & set(e)) != 2:
			return(e,ind)

#Main restriction decoder function
# lattice : (numpy array) code lattice adjacency matrix
# vert : (list) vertex coordinate triples
# colors: (dictionary) set of vertices defining each color
# synd : (numpy array) X-type error syndrome as edges in adjacency matrix
# swp : (numpy array) sweep direction vector
# pivot : (str) pivot color
# exm : (set) edge vertex pairs for lenient sweeping/lifting boundary match
# quas : (set) quasi vertices which share no common syndrome
def decode(lattice, vert, colors, ord, synd,
		swp = np.array([4.01, 2.02, 3.22]), pivot = 'red',
		exm = set(), quas = set()):
	COLORS = {'red', 'yellow', 'green', 'blue'}
	rho = set() # Swept triangle faces in lattice
	tau = set() # Error correction tetrahedra
	neighs = []	# Set of vertex neighborhoods
	m = len(lattice)
	for i in range(m - 4, m):
		ord.append(ord.pop(ord.index(i)))	# Sweep toward augmented vertices
	for i in range(len(lattice)):
		neighs.append(frozenset(np.where(lattice[i] != 0)[0]))
	# Prepare exempt and quasi objects
	exm_tr = set()
	for (a, b) in exm:
		for (c, d) in exm - {(a, b)}:
			if a == c and (b, d) in exm:
				exm_tr.add(tuple(sorted([a, b, d])))
	quasi = [quas, set(), set()]
	for i in quas:	# Quasi-vertices
		for j in quas - {i}:
			quasi[1].add(tuple(sorted([i, j])))	# Quasi-edges
			for k in quas - {i, j}:
				quasi[2].add(tuple(sorted([i, j, k])))	# Quasi-triangles
	pref = [set(), set()]
	for edge in edge_set(synd):
		pref[0] |= set(edge)
	for edge in exm:
		pref[1] |= set(edge) - quasi[0]
	
	# Restriction decoder
	for missing in COLORS - {pivot}:
		synd_r = synd.copy() # Restricted syndrome
		for i in range(len(synd)):
			for j in range(i + 1, len(synd)):
				if synd[i][j] == 1 and not {i, j}.isdisjoint(colors[missing]):
					synd_r[i][j] = 0
					synd_r[j][i] = 0
		rho_r = sweep_decode(lattice, vert, edge_set(synd_r),
				swp, ord, neighs, exm, quasi, pref)
		rho = rho.symmetric_difference(rho_r)
		#print(missing + ': ' + str(rho_r))
		tau = tau.symmetric_difference(
				lift(lattice, colors[missing], rho_r, ord, neighs, exm_tr, quasi))
	tau = tau.symmetric_difference(
			lift(lattice, colors[pivot], rho, ord, neighs, exm_tr, quasi))
	return tau

#Implement tetrahedral correction
# synd : (numpy array) X-type error syndrome as edges in adjacency matrix
# tau : (set) error correction as vertex indices of tetrahedra
# quasi : (set) quasi vertices which share no common syndrome
def correct(synd, tau, quasi = set()):
	X_cor = set()
	for (v, i, j, k) in tau:
		X_cor = X_cor.symmetric_difference({(v, i), (v, j), (v, k),
				(i, j), (i, k), (j, k)})
	synd = (synd + edge_matrix(X_cor, len(synd))) % 2
	for i in quasi:
		for j in quasi - {i}:
			synd[i][j] = 0
			synd[j][i] = 0
	success = (synd == 0).all()
	return (synd, success)

#Creates the Z-type syndrome for given X-type tetrahedral errors
# tetrahedra : (list) vertex indices for each tetrahedron
# indices : (set) indices of X-error tetrahedra
# quasi : (set) quasi vertices that have no common syndrome - vertices in the dual that are facets in the primal
def syndromr(tetrahedra, indices, quasi = set()):
	synd = set()
	for i in indices:
		for j in set(tetrahedra[i]):
			for k in set(tetrahedra[i]):
				if j < k and not {j, k}.issubset(quasi):
					synd = synd.symmetric_difference({(j, k)})
	return synd

#Solve a lattice with syndrome; prep and decode as needed
# quasi : (set) quasi vertices
# t : (int) loop iterations with t-1 'prepped' vertices
def solve(lattice, vert, colors, ord,synd, quasi = set()):
    success = False
    tau = set()
    minWeight = 10e8
    for color in ['red','green','blue','yellow']:
        tau_c = decode(lattice, vert, colors, ord,synd, quas = quasi)	# Attempt to decode
        if (len(tau_c)) < minWeight:
            tau = tau_c
            minWeight = len(tau_c)
    (synd, success) = correct(synd, tau, quasi)
    return (synd, success, tau)

#Run function
# k : (int) lattice family degree
# err : (set) X-error tetrahedron indices
def run(k, err = {2}):
	lattice = np.load('obj/dualAdj{}.npy'.format(k))
	vert = np.load('obj/vert{}.npy'.format(k))
	tetrahedra = [tuple(tet) for tet in np.load('obj/tet{}.npy'.format(k)).tolist()]
	colors = np.load('obj/colors{}.dictionary'.format(k), allow_pickle=True)
	with open("obj/ord{}.list".format(k),'rb') as f:
		ord =(pickle.load(f)).tolist()
	#(lattice_pr, vert_pr, tetrahedra) = jit.sync(k, lattice, vert, tetrahedra)
	m = len(lattice)
	quasi = {m - 4, m - 3, m - 2, m - 1}
	synd = edge_matrix(syndromr(tetrahedra, err, quasi), m)
	# Visualize lattice with syndrome
	name = ''.join(["err_dl", str(k)])
	# Decode lattice
	start = time.time()
	(synd, success, tau) = solve(lattice, vert, colors, ord,synd, quasi)
	end = time.time()
	
	# Analyze lattice
	cor = set()
	for tetr in tau:
		cor.add(tetrahedra.index(tetr))
	if cor == set():
		print('No physical errors detected.')
	else:	# Dual tetrahedra are primal vertices
		print(' '.join(['Physical errors detected on vertices',
				str(set(sorted(list(cor))))]))
	if success:
		print('Decoding successful!')
		if err.symmetric_difference(cor) != set():
			print('Inaccurate correction... ' + str(err.symmetric_difference(cor)))
	else:
		print('Decoding NOT successful.')
	print(' '.join(['Runtime:', str(end - start)]))
	# Visualize corrected lattice
	name = ''.join(["dec_dl", str(k)])
	# return tuple is (success(bool), inaccurate correction(bool), runtime)
	return success, err.symmetric_difference(cor) != set(), end - start

==> anc/ColorCodeDecoder/z_decoder.py <==
"""
Like restriction_decoder.py, but for Z errors instead of X errors.
Implement simplified restriction decoder for 3D color code of type k = 2.
Adapted from Eion's restriction_decoder, which implements the decoder described by Kubica and Delfosse in May 2019
paper titled: "Efficient color code decoders in d >= 2 dimensions from toric code decoders".
Uses MWPM as the toric decoder subroutine.

Input lattice family degree and either observed Z-type error syndrome or known Z-type error.
"""

import itertools
import networkx as nx
import functools
import operator
# Import everything from restriction_decoder, and overwrite functions where appropriate by defining an
# identically-named function in this file
from x_decoder import *
from x_decoder import solve as solvex
from mwmatching import maxWeightMatching
# isSyndrome is defined below to avoid circular dependencies
# from test import isSyndrome

np.set_printoptions(edgeitems=np.inf, linewidth=np.inf)

# ----------------------------------------------------------------------------------------------------------------------
import matplotlib.pyplot as plt
import noiseModel as noise
# ----------------------------------------------------------------------------------------------------------------------

def colorToBits(colors):
    convertDict={"rg":0b0011,"rb":0b0101,"ry":0b0110,"bg":0b1001,"by":0b1100,"gy":0b1010
              ,"gr":0b0011,"br":0b0101,"yr":0b0110,"gb":0b1001,"yb":0b1100,"yg":0b1010}
    bit = convertDict[colors]
    return(bit)

def syndromeOfSyndrome(adjErrMatrix,cv, all=False, boundary=[]): 
    numVertices = len(adjErrMatrix)
    syndrome=[]
    if all:
        dontCheck = set()
    elif boundary==[]:
        dontCheck = set(range(len(adjErrMatrix)-4,len(adjErrMatrix)))
    else:
        dontCheck = set(boundary)
    removedBoundaryIterator = [(ind, adjErrMatrix[ind]) for ind in range(0,len(adjErrMatrix)) if ind in set(range(0,len(adjErrMatrix))) ^ dontCheck]
    for i,v in removedBoundaryIterator: #i is first vertex
        colorsIncidentToVertex=[]
        for j,k in enumerate(v): #j is second vertex
            if k == -1: #if edge is part of syndrome
                colorsIncidentToVertex.append(''.join([color[0] for color in cv.keys() if i in cv[color]]
                                                     +[color[0] for color in cv.keys() if j in cv[color]]))
        colorSynd=functools.reduce(operator.xor,list(map(colorToBits,colorsIncidentToVertex)),0b0000)
        if colorSynd!=0:
            syndrome.append((i,colorSynd))
    return(syndrome)
    
def isSyndrome(synd,adj,cv):
    adjErr = (adj - 2 * synd)
    if syndromeOfSyndrome(adjErr, cv) != []:
        return False
    else:
        return True

def solve_x_wrapper(res, args):
    synd_x, success_x, tau = solve_x(*args)
    res[0] = synd_x
    res[1] = success_x
    res[2] = tau
    return

# Copied from Skylar's measurementerror_decoder.py
# Helper function to do min-weight matching
# weightedEdges has the form [(v1,v2,weight)...]
def minWeightMatching(weightedEdges):
    if weightedEdges==[]:
        return []
    else:
        weightedEdges=[(i,j,-wt) for i,j,wt in weightedEdges]
        mateList=maxWeightMatching(weightedEdges,True)
        edgeList=[(n,m) for n,m in enumerate(mateList) if m != -1]
        mask=[]
        for i in range(0,len(edgeList)):
            for j in range(i,len(edgeList)):
                edge = edgeList[i]
                edge_= edgeList[j]
                if ((edge[0] == edge_[1]) and (edge[1] == edge_[0]) and (i != j)):
                    mask.append(j)
        edgeList = np.delete(edgeList,mask,0).tolist()
    return(edgeList)

def restricted_weight_graph(lattice_r):
    my_graph = nx.Graph()
    my_graph.add_nodes_from(list(range(len(lattice_r))))
    my_graph.add_edges_from(edge_set(lattice_r))
    return(dict(nx.all_pairs_shortest_path_length(my_graph)))


# Find every shortest path between vertex p and vertex q on the lattice
# lattice: adjaciency matrix
# quasi: iter of quasi-vertices
def every_path(lattice, quasi, p, q):
    my_graph = nx.Graph()
    my_graph.add_nodes_from(list(range(len(lattice))))
    edges = list(edge_set(lattice))

    for i in range(len(edges)):
        if edges[i][0] in quasi and edges[i][1] in quasi:
            edges[i] = (edges[i][0], edges[i][1], {'weight': 1})
        elif edges[i][0] in quasi or edges[i][1] in quasi:
            edges[i] = (edges[i][0], edges[i][1], {'weight': 1})
        else:
            edges[i] = (edges[i][0], edges[i][1], {'weight': 1})

    my_graph.add_edges_from(edges)

    # uses Djikstra's algorithm
    paths = nx.algorithms.shortest_paths.generic.all_shortest_paths(my_graph, p, q, weight='weight')
    return set([tuple(p) for p in paths])

def mwpm_decode(k, synd, closest_quasis,weights):
    verts = set()
    for v in synd:
        verts.add(v)
    addV = len(weights)+1

    edges = []
    for i in synd:
        # boundaryEdges = [[i, i + addV, closest_quasis[i][1]+0.1]]
        boundaryEdges = [[i, i + addV, closest_quasis[i][1]]]
        bulkEdges = [[i, j, weights[i][j]] for j in synd if j != i]
        quasiMatchingEdges = [[i + addV, j + addV, 0] for j in synd if j != i]
        for be in boundaryEdges + bulkEdges + quasiMatchingEdges:
            edges.append(be)

    matching = minWeightMatching(edges)
    matchingCopy = []
    for (v1,v2) in matching:
        if (v1 >= addV) and (v2 >= addV):
            continue
        elif (v2 >= addV):
            possible = closest_quasis[v1][0]
            #This is where the logical errors happen
            #pdb.set_trace()
            if len(possible)>1:
                pdb.set_trace()
            for p in possible:
                matchingCopy.append([v1,p])
        else:
            matchingCopy.append([v1,v2])
    return set([tuple(m) for m in matchingCopy])


# Writing my own decode, based on Aloshious and Sarvepalli 2018
def decode(k, lattice, vert, tetrahedra, colors, ord,synd, quas = set()):
    COLORS = {'red', 'yellow', 'green', 'blue'}
    rho = set()  # Swept triangle faces in lattice
    tau = set()  # Error correction tetrahedra
    neighs = []  # Set of vertex neighborhoods
    m = len(lattice)
    weights = np.load('obj/path{}Matrix.npy'.format(k))

    for i in range(len(lattice)):
        neighs.append(frozenset(np.where(lattice[i] != 0)[0]))
    quasi = [quas, set(), set()]
    for i in quas:  # Quasi-vertices
        for j in quas - {i}:
            quasi[1].add(tuple(sorted([i, j])))  # Quasi-edges
            for p in quas - {i, j}:
                quasi[2].add(tuple(sorted([i, j, p])))  # Quasi-triangles
    # print('quasi-vertices: {}'.format(quasi[0]))

    # Restriction-ish decoder
    for c1, c2 in itertools.combinations(colors, 2):
        synd_r = synd.copy()
        lattice_r = lattice.copy()
        no_syndrome_flag = False
        for n, c in enumerate([c1, c2]):
            for i in range(len(lattice)):
                if i in synd_r and i in colors[c]:
                    synd_r.discard(i) #So this removes all the vertices of color c in the syndrome
                for j in range(i + 1, len(lattice)):
                    if lattice[i][j] and not {i, j}.isdisjoint(colors[c]):
                        lattice_r[i][j] = 0
                        lattice_r[j][i] = 0
            weights_r = restricted_weight_graph(lattice_r)
            if len(synd_r) == 0:
                no_syndrome_flag = True
                break

        if no_syndrome_flag:
            continue

        neighs_r = []  # Set of vertex neighborhoods
        for i in range(len(lattice_r)):
            neighs_r.append(frozenset(np.where(lattice_r[i] != 0)[0]))

        quasi_r = set()  # quasi-vertices of the non-restricted colors
        for q in quasi[0]:
            if q in colors[c1] or q in colors[c2]:
                continue
            else:
                quasi_r.add(q)

        closest_quasis = {}  # quasi-vertices of the non-restricted colors
        for v in synd_r: #This loop adds an edge to the nearest quasivertex for each vertex
            weight = []
            lowestWeight = 100000
            for q in quasi_r:
                weight.append((weights_r[v][q],q))
                if weights[v][q] < lowestWeight:
                    lowestWeight = weights_r[v][q]
            weight = list(filter(lambda x: x[0] == lowestWeight, weight))
            closest_quasis[v] = (list(map(lambda x: x[1], weight)), lowestWeight)

        matching = mwpm_decode(k, synd_r, closest_quasis,weights_r)
        rho_r = set()
        for pair in matching:
            paths = every_path(lattice_r, quasi_r, *pair)
            p = paths.pop()
            for i in range(len(p)-1):
                rho_r.add((p[i], p[i+1]))

            # if len(paths) > 1:
            #     possiblePaths.append(paths)
            # for p in paths:
            #     for i in range(len(p)-1):
            #         rho_r.add((p[i], p[i+1]))
        rho.update(rho_r)

    # Remove quasi-edges from the set of syndrome edges
    for edge in quasi[1]:
        if edge in rho:
            rho.remove(edge)
        elif (edge[1], edge[0]) in rho:
            rho.remove((edge[1], edge[0]))


    synd_x = edge_matrix(rho, m)
    # maybe_rho = measureDecode.efficientDecoder(lattice-2*synd_x,colors,k)
    # synd_x = np.abs(synd_x - edge_matrix(maybe_rho,m))

    if not isSyndrome(synd_x, lattice, colors):
        print('WARNING: z-decoder could not create a valid edge syndrome')
        return synd_x, False, set()

    solve_x = solvex
    synd_x, success_x, tau = solve_x(lattice, vert, colors, ord,synd_x, quasi[0])

    if not np.all(synd_x == 0):
        pass
    return synd_x, success_x, tau

def countIncidences(rho,v_chain):
    sumIncidences = 0
    for v in v_chain:
        sumIncidences += sum([1 for r in rho if v in r])
    return(sumIncidences)
#Implement tetrahedral correction
# synd : (numpy array) X-type error syndrome as vertices of dual lattice
# tau : (set) error correction as vertex indices of tetrahedra
# quasi : (set) quasi vertices which share no common syndrome
def correct(synd, tau, quasi = set()):
    Z_cor = set()
    for (v, i, j, k) in tau:
        Z_cor = Z_cor.symmetric_difference({v, i, j, k})
    synd = synd.symmetric_difference(Z_cor)
    # synd -= Z_cor
    for i in quasi:
        synd -= {i}
    success = (len(synd)==0)
    return (synd, success)


#Solve a lattice with syndrome; decode as needed
# k (int): lattice degree
# lattice (array): lattice as adjaciency matrix
# vert (array): spatial coordinates of vertices in dual lattice, for plotting with tensegrity
# tetrahedra (list of tuples): tetrahedra in the dual lattice
# colors (dict): vertex indices that correspond with each color
# synd (set): indices of vertices that have an X-type syndrome (point-like excitation corresponding to z error on neighboring qbit)
# quasi : (set) quasi vertices (correspond to facets in primal)
# t : (int) loop iterations with t-1 'prepped' vertices
def solve(k, lattice, vert, tetrahedra, colors, ord,synd, quasi = set(), t = 1):
    synd_0 = synd.copy()
    success = False
    tau = set()

    tau = set()
    synd = synd_0.copy()

    synd_x, success_x, tau_r = decode(k, lattice, vert, tetrahedra, colors, ord,synd, quas=quasi)  # Attempt to decode
    if success_x:
        # Check that this actually corrects the point-like syndrome of the z-errors
        (synd_2, success) = correct(synd, tau_r, quasi)
        if success:
            return (synd_2, success, synd_x, success_x, tau_r)

    return (synd, success, synd_x, success_x, tau)


#Creates the X-type syndrome (vertices in dual) for given Z-type tetrahedral errors (qbits are tetrahedra in dual)
# tetrahedra : (list) vertex indices for each tetrahedron
# indices : (set) indices of Z-error tetrahedra
# quasi : (set) quasi vertices that lack no common syndrome
def syndromr(tetrahedra, indices, quasi = set()):
    synd = set()
    for i in indices:
        for j in set(tetrahedra[i]):  # i-th tetrahedron defined by its vertices {j0, j1, j2, j3}
            if not j in quasi:
            # if True:
                synd = synd.symmetric_difference({j})
    return synd


# Run function (mostly copied from Eoin - JKH Oct 2019)
# k : (int) lattice family degree
# err : (set) Z-error tetrahedron indices
def run(k, err={0}):
    print('Error qbits: {}'.format(err))
    solve_x = solvex
    # (lattice, vert, tetrahedra1, colors) = create(k)
    lattice = np.load('obj/dualAdj{}.npy'.format(k))
    vert = np.load('obj/vert{}.npy'.format(k))
    tetrahedra = [tuple(tet) for tet in np.load('obj/tet{}.npy'.format(k)).tolist()]
    colors = np.load('obj/colors{}.dictionary'.format(k), allow_pickle=True)
    with open("obj/ord{}.list".format(k),'rb') as f:
    	ord=(pickle.load(f)).tolist()
    print(colors)
    # (lattice_pr, vert_pr, tetrahedra) = jit.sync(k, lattice, vert, tetrahedra)

    print('error tetrahedra: {}'.format([tetrahedra[i] for i in err]))
    m = len(lattice)
    quasi = {m - 4, m - 3, m - 2, m - 1}
    synd = syndromr(tetrahedra, err, quasi)
    print('syndrome: {} vertices in dual'.format(synd))

    # Decode lattice
    start = time.time()
    (synd, success, synd_x, success_x, tau) = solve(k, lattice, vert, tetrahedra, colors, ord,synd, quasi, t=1)
    end = time.time()

    # Analyze lattice
    cor = set()
    for tetr in tau:
        cor.add(tetrahedra.index(tetr))
    if cor == set():
        print('No physical errors detected.')
    else:  # Dual tetrahedra are primal vertices
        print(' '.join(['Physical errors detected on qbits',
                        str(set(sorted(list(cor))))]))

    if success and success_x:
        print('Decoding successful!')
        if err.symmetric_difference(cor) != set():
            print('Inaccurate correction... ' + str(set(cor)))
                  # + str(err.symmetric_difference(cor)))
    else:
        print('Decoding NOT successful.')
    print(' '.join(['Runtime:', str(end - start)]))

    print("LOgical error: "+str(noise.isLogicalZError(list(err.symmetric_difference(cor)),k)))
    return (success and success_x), err.symmetric_difference(cor) != set(), end - start

